Surface rotation of Kepler red giant stars

Kepler allows the measurement of starspot variability in a large sample of field red giants for the first time. With a new method that combines autocorrelation and wavelet decomposition, we measure 361 rotation periods from the full set of 17,377 oscillating red giants in our sample. This represents 2.08% of the stars, consistent with the fraction of spectroscopically detected rapidly rotating giants in the field. The remaining stars do not show enough variability to allow us to measure a reliable surface rotation period. Because the stars with detected rotation periods have measured oscillations, we can infer their global properties, e.g. mass and radius, and quantitatively evaluate the predictions of standard stellar evolution models as a function of mass. Consistent with results for cluster giants when we consider only the 4881 intermediate-mass stars, M>2.0 M$_\odot$ from our full red giant sample, we do not find the enhanced rates of rapid rotation expected from angular momentum conservation. We therefore suggest that either enhanced angular momentum loss or radial differential rotation must be occurring in these stars. Finally, when we examine the 575 low-mass (M<1.1 M$_\odot$) red clump stars in our sample, which were expected to exhibit slow (non-detectable) rotation, 15% of them actually have detectable rotation. This suggests a high rate of interactions and stellar mergers on the red giant branch.

==> anc/ReadMe.txt <==
A+A/vol/page  Surface rotation of Kepler red giant stars (Ceillier et al. 2017)
================================================================================
Surface rotation of Kepler red giant stars

     T. Ceillier, J. Tayar, S. Mathur, D. Salabert, R.A. Garcia, D. Stello,
     M.H. Pinsonneault, J. van Saders, P.G. Beck, and S. Bloemen

    <Astron. Astrophys. vol, page (2017)>
    =2017A&A...VVV.ppppI     (SIMBAD/NED BibCode)
================================================================================
Keywords: Stars: rotation - Stars: activity - Stars: evolution - Kepler

Description:

    Table 1 of Ceillier et al. (2017) giving the stars with validated rotation
    periods

    Table 2 of Ceillier et al. (2017) giving the stars showing rotational 
    modulation in their light curve, but probably due to pollution from a nearby 
    star.

   -1 Values means missing parameter

File Summary:
--------------------------------------------------------------------------------
  FileName   Lrecl  Records   Explanations
--------------------------------------------------------------------------------
ReadMe.txt      80        .   This file
table1.txt     132      361   Table 1 of Ceillier et al. (2017)
table2.txt     119       15   Table 2 of Ceillier et al. (2017)
--------------------------------------------------------------------------------

Byte-by-byte Description of file: table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   0-8     I8    ---     KIC        Kepler ID
  9-16     F8.2  muHz    numax      Frequency of maximum power
  17-24    F8.2  muHz    enumax	    Error on numax
  25-32    F8.2  muHz    dnu        Large frequency separation
  33-40    F8.2  muHz    ednu       Error on dnu
  41-46    I6    K       Teff       Effective Temperature 
  47-52    I6    K       eTeff      Error on Teff 
  53-60    F8.2  dex     logg       Logarithm of the surface gravity 
  61-68    F8.2  dex     elogg      Error on logg
  69-76    F8.2  MSun    M          Mass of the star 
  77-84    F8.2  MSun    eM         Error on M 
  85-92    F8.2  d       Prot       Surface Rotation Period 
  93-100   F8.2  d       eProt      Error on Prot 
  101-108  F8.2  ---     Crowding   Crowding of the aperture  - See Note (1)
  109-116  F8.2  d       Tcrit      Critical Period 
  117-124  F8.2  km/s    VSini      Projected velocity 
  125-132  F8.2  km/s    eVSini     Error on VSini
                               
--------------------------------------------------------------------------------
Note (1): 
    The crowding value represents the amount of the integrated flux belonging to 
    the targeted star. Hence, it is equal to 1 when only the targeted star is in
    the aperture.
--------------------------------------------------------------------------------

Byte-by-byte Description of file: table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   0-8     I8    ---     KIC        Kepler ID
  9-16     F8.2  muHz    numax      Frequency of maximum power
  17-24    F8.2  muHz    enumax	    Error on numax
  25-32    F8.2  muHz    dnu        Large frequency separation
  33-40    F8.2  muHz    ednu       Error on dnu
  41-46    I6    K       Teff       Effective Temperature 
  47-52    I6    K       eTeff      Error on Teff 
  53-60    F8.2  dex     logg       Logarithm of the surface gravity 
  61-68    F8.2  dex     elogg      Error on logg
  69-76    F8.2  MSun    M          Mass of the star 
  77-84    F8.2  MSun    eM         Error on M 
  85-92    F8.2  d       Prot       Surface Rotation Period 
  93-100   F8.2  d       eProt      Error on Prot 
  101-108  F8.2  ---     Crowding   Crowding of the aperture  - See Note (2)
  109-116  F8.2  d       Tcrit      Critical Period 
  117-119  I3    ---     Flag       Value of the flag - See Note (3)

--------------------------------------------------------------------------------
Note (2): 
    The crowding value represents the amount of the integrated flux belonging to 
    the targeted star. Hence, it is equal to 1 when only the targeted star is in
    the aperture.
Note (3): 
    The value of the flag is equal to 1 if the star has been discarded because 
    of a low crowding value, and 2 if it has been discarded because the ratio 
    P_rot/T_crit is too small
--------------------------------------------------------------------------------

================================================================================
(End)      R.A. Garcia [Laboratoire AIM - CEA-DSM - CNRS]            24-Jul-2017


==> anc/table1.txt <==
 1161618   34.25    1.88    4.09    0.14  4855   161    2.45    0.03    1.29    0.16  158.34    7.90    0.99    7.26    0.00    0.00
 1162746   27.58    1.81    3.64    0.13  5141   308    2.37    0.04    1.17    0.18   46.74    4.72    1.00    8.16    0.00    0.00
 1871631   29.29    2.15    3.71    0.11  4823   108    2.38    0.03    1.18    0.17   44.54    3.08    0.99    8.01    0.00    0.00
 2018667   30.73    1.80    3.83    0.14  4773   123    2.40    0.03    1.19    0.15   65.67    3.52    0.99    7.75    0.00    0.00
 2019396   37.98    1.89    4.16    0.13  4790   100    2.49    0.02    1.62    0.18   63.86    8.70    0.99    7.14    0.00    0.00
 2156178   29.08    1.87    3.93    1.91  5099   225    2.39    0.03    1.00    0.98   40.98    3.18    1.00    7.56    0.00    0.00
 2305930   28.27    1.78    3.97    0.14  4924   173    2.37    0.03    0.84    0.11   33.75    2.52    0.99    7.48   13.09    0.88
 2436732   30.34    1.76    3.70    0.11  4719   147    2.39    0.03    1.29    0.16  109.63    5.17    0.98    8.03    0.00    0.00
 2447529  106.95    4.87    8.38    0.18  5186   247    2.96    0.03    2.47    0.26   98.83    5.49    0.99    3.54    0.00    0.00
 2716214   30.26    1.95    3.91    0.12  5120   279    2.41    0.03    1.16    0.17   41.31    2.07    0.99    7.60    0.00    0.00
 2845408   74.76    3.95    6.38    0.12  5058   185    2.80    0.03    2.42    0.26  142.71   14.66    0.99    4.66    0.00    0.00
 2845610   90.10    5.20    6.97    0.14  5095   151    2.88    0.03    3.00    0.34   79.72    8.51    1.00    4.26    0.00    0.00
 2854994  133.16   10.78   10.26    0.21  5003   117    3.05    0.04    2.01    0.30  132.27    6.54    1.00    2.89    0.00    0.00
 2856412   35.67    2.05    4.23    0.58  4904   222    2.47    0.03    1.30    0.39    9.77    0.52    0.99    7.02    0.00    0.00
 2860936  102.01    5.63    7.59    0.84  5062   144    2.93    0.03    3.07    0.75  114.32    5.55    1.00    3.91    0.00    0.00
 2988655   30.63    1.70    3.87    0.61  5158   313    2.42    0.03    1.27    0.43   71.85    6.93    0.99    7.67    0.00    0.00
 3102990   29.77    1.86    3.79    0.56  4835   177    2.39    0.03    1.15    0.36   85.44    7.84    1.00    7.84    0.00    0.00
 3216467   31.47    1.96    3.83    0.12  4623   154    2.40    0.03    1.21    0.16  151.87    8.36    0.99    7.75    0.00    0.00
 3220837  132.56   20.10   13.21    0.31  5294   260    3.06    0.07    0.79    0.21   79.73    7.54    0.99    2.25    0.00    0.00
 3240280   29.19    1.71    3.78    1.71  4810   121    2.38    0.03    1.08    0.99  103.83    5.30    0.99    7.86    0.00    0.00
 3324186   32.44    2.20    3.91    0.09  4724   110    2.42    0.03    1.26    0.16   51.87    4.32    0.98    7.60    0.00    0.00
 3432732   80.48    3.81    6.45    0.13  5015   150    2.83    0.02    2.85    0.28  121.75    5.62    1.00    4.60    0.00    0.00
 3437031   63.45    2.74    5.60    0.18  5059   214    2.73    0.02    2.49    0.28  138.77    7.22    0.99    5.30    0.00    0.00
 3439466   29.33    1.65    3.91    0.11  4991   235    2.39    0.03    1.01    0.13   46.75    4.41    0.99    7.60    0.00    0.00
 3448282   30.45    1.54    3.59    0.09  4891   241    2.40    0.03    1.55    0.18   55.98    4.69    0.99    8.27    0.00    0.00
 3526625   34.35    2.51    4.18    0.15  4883   184    2.45    0.04    1.21    0.18  125.11    5.95    1.00    7.11    0.00    0.00
 3532985   94.84   10.80    7.92    0.27  4752   122    2.89    0.05    1.89    0.40    6.03    0.29    0.99    3.75    0.00    0.00
 3557606  100.96    6.24    8.09    0.24  5044   118    2.93    0.03    2.29    0.29   26.34    2.99    0.99    3.67    0.00    0.00
 3642135   51.25    2.53    4.96    0.15  5060   175    2.64    0.02    2.13    0.24  144.72    7.10    1.00    5.99    0.00    0.00
 3750783  110.02    4.91    8.68    0.20  5249   300    2.97    0.03    2.38    0.27    6.79    0.45    0.99    3.42    0.00    0.00
 3758731   74.83    5.98    6.28    0.18  5119   248    2.80    0.04    2.63    0.42  115.12    3.69    1.00    4.73    0.00    0.00
 3937217   30.06    1.94    3.76    0.11  4887   185    2.40    0.03    1.24    0.17   54.08    4.43    1.00    7.90    9.08    1.42
 3956210   29.67    3.21    3.85    0.50  5015   214    2.40    0.05    1.13    0.37   54.83    4.94    0.99    7.71    0.00    0.00
 4041075   32.20    2.00    3.78    0.13  4290   156    2.40    0.03    1.23    0.17  111.25    5.14    1.00    7.86    0.00    0.00
 4141587   32.50    1.80    3.90    0.13  4386   130    2.41    0.03    1.15    0.14   90.95    4.46    1.00    7.62    0.00    0.00
 4148276   39.51    3.37    4.52    0.14  5135   270    2.53    0.04    1.45    0.25   98.41    4.98    0.99    6.57    0.00    0.00
 4157276   39.56    2.04    4.36    0.13  4994   171    2.52    0.03    1.61    0.19   49.76    4.60    0.99    6.81    0.00    0.00
 4165204   29.29    1.66    3.68    0.13  4960   179    2.39    0.03    1.28    0.16   50.11    4.34    0.99    8.07    0.00    0.00
 4241405   30.29    1.78    3.80    0.12  4802   119    2.40    0.03    1.18    0.15   57.96    4.54    0.99    7.82    0.00    0.00
 4260882   27.69    1.80    3.64    0.13  4946   173    2.36    0.03    1.12    0.16   85.44    6.72    1.00    8.16    0.00    0.00
 4348593   64.22    3.77    5.15    0.15  5059   199    2.73    0.03    3.61    0.46  105.96    3.44    1.00    5.77    5.91    1.06
 4358067    3.63    0.20    0.71    0.04  4077   115    1.44    0.03    1.31    0.20   67.50    4.40    0.98   41.83    0.00    0.00
 4570555  186.81   15.27   14.68    0.58  5058   127    3.20    0.04    1.35    0.22    6.22    0.38    1.00    2.02    0.00    0.00
 4572779   28.42    1.82    3.92    0.15  4985   148    2.38    0.03    0.91    0.13   83.69   11.46    0.99    7.58    0.00    0.00
 4645455   37.43    1.91    4.12    0.14  4980   174    2.50    0.03    1.71    0.20   99.52    7.64    0.99    7.21    0.00    0.00
 4663801   66.87    0.53    5.39    0.13  5026   126    2.75    0.01    3.37    0.20   57.16    5.61    1.00    5.51    0.00    0.00
 4678610  178.54    8.41   13.77    0.35  4916   140    3.17    0.02    1.45    0.15   17.25    1.42    0.99    2.16    0.00    0.00
 4743066   28.75    1.77    3.78    0.12  4998   233    2.38    0.03    1.10    0.15   52.60    4.99    1.00    7.86    0.00    0.00
 4758020   92.40    6.37    7.50    0.14  5285   294    2.90    0.04    2.55    0.36  124.25    4.66    1.00    3.96    0.00    0.00
 4921676   32.90    1.80    4.07    0.58  5088   276    2.44    0.03    1.26    0.39  120.10    6.01    0.99    7.30    0.00    0.00
 4937056   50.16    2.96    4.78    0.15  5039   312    2.62    0.03    2.31    0.33   81.96    8.59    0.99    6.21    7.27    0.94
 5002776   30.38    1.67    3.75    0.12  4665   107    2.39    0.03    1.20    0.14   72.35    6.61    1.00    7.92    0.00    0.00
 5018155   32.31    1.90    4.18    0.14  4993   218    2.43    0.03    1.04    0.14   12.71    0.88    1.00    7.11    0.00    0.00
 5026399  111.35    4.85    8.67    0.22  5098   158    2.97    0.02    2.37    0.23   72.35   12.05    1.00    3.43    0.00    0.00
 5087190   69.75    3.29    6.08    0.13  5102   249    2.77    0.03    2.41    0.27   66.11    9.46    0.99    4.89    0.00    0.00
 5109088   52.22    3.52    5.01    0.12  5033   227    2.64    0.03    2.15    0.30   75.95    8.63    1.00    5.93    0.00    0.00
 5121605   33.55    1.85    4.06    0.58  4788   125    2.44    0.03    1.23    0.37  145.73    7.22    1.00    7.32    0.00    0.00
 5194072   53.30    3.04    4.89    0.12  4935   252    2.65    0.03    2.45    0.31   79.72    7.14    0.98    6.07    0.00    0.00
 5215232  123.53    5.49    9.85    0.27  5000   181    3.01    0.02    1.89    0.20   14.24    0.78    0.98    3.02    0.00    0.00
 5262973   28.84    1.89    3.81    0.13  5038   253    2.38    0.03    1.09    0.16   38.24    4.43    1.00    7.80    0.00    0.00
 5264655   31.21    1.76    3.81    0.13  4907   227    2.41    0.03    1.32    0.17   74.90    6.90    0.99    7.80    0.00    0.00
 5370814  160.71   13.88   12.76    0.46  5013   116    3.13    0.04    1.48    0.25   61.69    3.32    0.98    2.33    0.00    0.00
 5376097   30.11    2.00    3.66    0.51  4762   113    2.39    0.03    1.33    0.40   55.98    4.81    0.99    8.12    0.00    0.00
 5382824  100.20    4.46    8.00    0.23  5120   155    2.93    0.02    2.40    0.25   92.21    7.90    1.00    3.71    0.00    0.00
 5430086   28.15    1.75    3.49    0.36  4501   116    2.35    0.03    1.21    0.28   72.35    7.19    1.00    8.51    6.41    0.83
 5439339   99.21    4.54    7.89    0.28  5188   192    2.93    0.02    2.51    0.29   60.42    5.29    1.00    3.76    0.00    0.00
 5449910   25.19    1.57    3.58    0.74  5416   162    2.34    0.03    1.03    0.44   14.19    1.16    0.99    8.30    0.00    0.00
 5531278   34.91   -1.00    3.68    0.11  4643   122    2.45   -1.00    1.96   -1.00   61.68    2.97    1.00    8.07    0.00    0.00
 5534910  112.26    4.84    8.26    0.24  5092   153    2.98    0.02    2.94    0.30   94.80    6.66    1.00    3.60    0.00    0.00
 5623569   29.65    1.70    3.89    0.12  4787   119    2.39    0.03    1.01    0.12  123.39    6.01    0.99    7.64    0.00    0.00
 5685244   29.75    1.63    3.82    0.12  4777    90    2.39    0.03    1.09    0.13   85.44    2.70    1.00    7.78    0.00    0.00
 5689448   31.64    1.76    3.91    0.12  4920   224    2.42    0.03    1.25    0.16   64.32    3.41    1.00    7.60    0.00    0.00
 5693543   29.18    1.87    3.86    1.85  5023   259    2.39    0.03    1.06    1.03  103.75    7.81    1.00    7.69    0.00    0.00
 5695038  190.00   14.70   14.34    0.30  5028   142    3.20    0.04    1.54    0.22   62.11    4.40    0.99    2.07    0.00    0.00
 5707338   81.30    3.80    6.49    0.18  4837   158    2.83    0.02    2.72    0.29   60.42    4.30    1.00    4.58    0.00    0.00
 5707560   31.40    1.80    3.79    0.14  4751   151    2.41    0.03    1.31    0.17  133.16    6.48    1.00    7.84    0.00    0.00
 5731004   74.25    4.22    6.46    0.13  4901   151    2.79    0.03    2.15    0.24  134.06    6.58    0.98    4.60    0.00    0.00
 5774861   29.59    1.58    3.63    0.12  4787   144    2.38    0.03    1.32    0.16   55.21    5.03    0.99    8.18    8.81    2.14
 5780142   29.62    3.00    3.75    0.10  4854   162    2.39    0.05    1.18    0.22   93.50    7.75    0.99    7.92    0.00    0.00
 5785879   32.60    1.88    3.97    0.57  4809   164    2.43    0.03    1.24    0.38  124.30    5.11    0.99    7.48    0.00    0.00
 5793098   32.89    1.70    3.74    0.13  4742   162    2.43    0.03    1.58    0.19   78.08    6.16    1.00    7.94    0.00    0.00
 5794100   35.01    2.49    4.21    0.14  4731   109    2.45    0.03    1.19    0.17  149.83    6.52    1.00    7.05    0.00    0.00
 5879876   32.15    1.83    3.95    0.10  4856   189    2.42    0.03    1.23    0.15   45.47    4.81    1.00    7.52    0.00    0.00
 5943345   51.17    3.55    4.73    0.50  5085   222    2.64    0.03    2.59    0.64  126.01    4.07    1.00    6.28    0.00    0.00
 5954370   14.70    1.00    2.27    0.07  4632   169    2.07    0.03    1.01    0.14   44.54    3.36    1.00   13.08    0.00    0.00
 5990753   95.28    4.35    7.53    0.16  5009   160    2.90    0.02    2.54    0.25   98.14    5.01    1.00    3.94    0.00    0.00
 6032639   45.90    2.46    4.73    0.15  5037   262    2.59    0.03    1.84    0.24  123.41    4.12    1.00    6.28    0.00    0.00
 6034893  299.22    0.00   20.98    0.89  5381    79    3.41    0.00    1.46    0.13   69.89    6.59    1.00    1.42    0.00    0.00
 6113813  138.31   26.21   12.62    0.29  5186   179    3.07    0.09    1.04    0.35   74.96    4.56    1.00    2.35    0.00    0.00
 6115282   29.12    1.72    3.86    0.57  5006   276    2.39    0.03    1.05    0.34   96.89    4.79    1.00    7.69    0.00    0.00
 6123238   56.63    4.94    5.40    0.18  5362   419    2.69    0.05    2.24    0.43    9.39    2.55    0.98    5.50    0.00    0.00
 6129632  152.11   11.40   11.08    0.25  5189   170    3.11    0.04    2.33    0.33    3.69    0.19    1.00    2.68    0.00    0.00
 6131884   25.26    1.62    3.63    0.11  5141   324    2.33    0.04    0.91    0.14   32.83    2.64    0.99    8.18    0.00    0.00
 6196149   29.64    1.85    3.73    0.11  4984   280    2.39    0.03    1.26    0.18   61.28    3.41    1.00    7.96    0.00    0.00
 6210603  117.29    4.85    8.74    0.21  5186   241    3.00    0.02    2.75    0.28   98.84    6.68    0.99    3.40    0.00    0.00
 6221548  110.72    6.40    8.65    0.20  5340   210    2.98    0.03    2.52    0.30  103.78    3.51    0.99    3.43    0.00    0.00
 6371980   60.35    2.97    4.94    0.17  5022   130    2.70    0.02    3.50    0.40   86.64    4.79    1.00    6.01    0.00    0.00
 6418912   31.05    2.44    3.68    0.47  4614   138    2.40    0.04    1.36    0.40   82.54    3.79    1.00    8.07    0.00    0.00
 6425652   28.70    1.71    3.90    1.85  4939   199    2.38    0.03    0.95    0.90   53.32    2.65    1.00    7.62    6.48    1.54
 6430534   27.53    1.82    3.62    0.09  4788   176    2.35    0.03    1.07    0.14   54.83    4.85    0.98    8.20    0.00    0.00
 6436304   29.27    1.77    3.94    0.13  5158   320    2.40    0.03    1.03    0.15   35.70    1.83    0.99    7.54    0.00    0.00
 6438228   28.15    1.84    3.84    0.50  5055   265    2.37    0.03    0.98    0.29   86.04    6.90    0.98    7.73    0.00    0.00
 6441172   50.89    2.66    5.38    0.15  5021   216    2.63    0.03    1.49    0.18   41.27    3.21    1.00    5.52    0.00    0.00
 6451238   31.18    1.85    3.93    0.11  4758   191    2.41    0.03    1.11    0.14  134.08   10.38    0.99    7.56    0.00    0.00
 6502644   97.70   17.80    8.86    0.26  5014   196    2.91    0.09    1.43    0.46  138.82    4.43    1.00    3.35    0.00    0.00
 6516800   61.52    2.78    5.69    0.17  5186   119    2.72    0.02    2.21    0.23   54.12    2.29    1.00    5.22    0.00    0.00
 6532043   74.11    3.41    6.40    0.19  5314   372    2.81    0.03    2.51    0.33  147.80    4.13    1.00    4.64    0.00    0.00
 6586303   29.02    1.93    3.91    0.62  5013   216    2.39    0.03    0.99    0.34   91.58    7.16    0.99    7.60    0.00    0.00
 6590381   59.67    2.57    5.38    0.16  5172   256    2.71    0.02    2.51    0.28   89.10    4.02    0.99    5.52    0.00    0.00
 6627543  116.02    5.06    8.85    0.85  4840   129    2.98    0.02    2.29    0.48  103.74    4.84    0.98    3.36    0.00    0.00
 6627606   30.90    1.70    3.92    0.55  4622   140    2.40    0.03    1.05    0.31   13.70    0.62    1.00    7.58    0.00    0.00
 6628948  117.63   11.31    9.97    0.23  4971   147    2.99    0.04    1.54    0.27  133.15   10.86    0.98    2.98    0.00    0.00
 6634419   90.00    5.40    7.28    0.15  5302   187    2.89    0.03    2.67    0.32  137.85    6.64    1.00    4.08    0.00    0.00
 6668939   29.43    1.84    3.89    0.12  5148   273    2.40    0.03    1.10    0.15   52.64    2.48    1.00    7.64    0.00    0.00
 6700113   98.96    4.54    7.66    0.22  5269   178    2.93    0.02    2.87    0.31  120.85    3.58    1.00    3.88    0.00    0.00
 6761672   31.30    1.77    3.90    1.78  5013   264    2.42    0.03    1.25    1.15   47.73    4.83    0.99    7.62    0.00    0.00
 6762328   29.37    1.54    3.59    0.11  5000   295    2.39    0.03    1.44    0.19   57.56    5.21    1.00    8.27    0.00    0.00
 6776494  235.15   13.87   17.71    0.04  5047   122    3.30    0.03    1.26    0.13    7.01    0.44    0.99    1.68    0.00    0.00
 6791309   29.62    2.04    3.67    0.10  4810   114    2.39    0.03    1.27    0.17   47.08    3.29    1.00    8.09    0.00    0.00
 6842824   31.90    1.87    3.93    0.14  4961   233    2.42    0.03    1.27    0.17  120.06    5.67    0.99    7.56    5.26    2.93
 6870872   28.65    1.51    3.55    0.35  4999   270    2.38    0.03    1.40    0.32   81.40    8.65    1.00    8.37    0.00    0.00
 6933666   33.78    1.76    3.83    0.12  5009   228    2.45    0.03    1.69    0.21   99.20    2.65    0.99    7.75    0.00    0.00
 6953758   39.19    1.96    4.26    1.94  5198   282    2.52    0.03    1.83    1.68  119.19    6.02    1.00    6.97    0.00    0.00
 7033518   62.96    3.16    5.91    0.15  5147   239    2.73    0.03    2.01    0.23  134.98    6.38    0.99    5.03    0.00    0.00
 7041602   28.47    1.97    3.75    0.11  4736    98    2.37    0.03    1.01    0.14   79.20    4.20    0.99    7.92    0.00    0.00
 7108646   30.46    1.78    3.86    0.53  5002   283    2.41    0.03    1.20    0.36   80.28    9.09    1.00    7.69    0.00    0.00
 7190400   31.32    1.90    3.79    0.12  4999   293    2.42    0.03    1.40    0.20   64.30    3.13    1.00    7.84    0.00    0.00
 7191945   58.08    2.69    5.41    0.13  5306   380    2.70    0.03    2.36    0.30  140.76    7.01    1.00    5.49    0.00    0.00
 7201600   29.38    2.09    3.86    0.13  5013   273    2.39    0.04    1.08    0.17   37.71    2.89    1.00    7.69    0.00    0.00
 7205397   29.69    2.11    3.68    0.12  4912   210    2.39    0.03    1.31    0.19   52.60    3.96    0.99    8.07    0.00    0.00
 7211802   37.03    2.88    4.44    0.09  4944   217    2.49    0.04    1.21    0.18   69.42    3.30    0.99    6.69    0.00    0.00
 7214916   99.78    4.17    8.00    0.26  4868   170    2.92    0.02    2.20    0.23   19.09    1.18    0.99    3.71    0.00    0.00
 7217486   90.13    3.76    7.16    0.17  4992   115    2.88    0.02    2.62    0.24  118.37    3.77    1.00    4.15    0.00    0.00
 7288529   28.82    2.13    3.86    1.76  4909   163    2.38    0.04    0.99    0.91  104.46    5.34    1.00    7.69    0.00    0.00
 7340724  125.02    6.13   10.59    0.28  4880    94    3.01    0.02    1.41    0.15    6.27    0.37    1.00    2.80    0.00    0.00
 7350769   91.78    3.92    7.08    0.96  5176   124    2.89    0.02    3.05    0.86   82.54    3.67    1.00    4.20    0.00    0.00
 7351098  114.18    5.34    8.89    0.21  5102   174    2.98    0.02    2.32    0.24  120.88    3.99    1.00    3.34    0.00    0.00
 7449159   76.43    3.88    7.09    0.19  5054   237    2.81    0.03    1.69    0.20   12.56    0.61    1.00    4.19    0.00    0.00
 7499677   27.19    1.85    3.80    0.13  4825   115    2.35    0.03    0.86    0.12   43.92    3.35    0.99    7.82    0.00    0.00
 7515107   28.02    2.17    3.73    0.12  5140   303    2.38    0.04    1.12    0.18   50.46    4.00    1.00    7.96    0.00    0.00
 7531136    2.90    0.20    0.59    0.01  3973   156    1.34    0.03    1.34    0.18   98.83    7.35    1.00   50.34    0.00    0.00
 7547646   64.87    2.63    5.49    0.17  4930   132    2.73    0.02    2.77    0.28   85.44    4.48    1.00    5.41    0.00    0.00
 7581399   84.46    4.13    6.62    0.24  5244   192    2.86    0.02    3.18    0.38  150.83    6.08    0.99    4.49    0.00    0.00
 7595365   29.40    1.89    4.08    0.11  5180   253    2.40    0.03    0.91    0.13   88.47    4.41    1.00    7.28    0.00    0.00
 7597390   30.79    2.09    4.00    0.54  5023   259    2.41    0.03    1.08    0.33   81.59    4.36    1.00    7.43    0.00    0.00
 7604896   78.33   11.70    8.78    0.27  5032   133    2.82    0.07    0.77    0.21   88.46    9.52    1.00    3.38    0.00    0.00
 7612866   31.54    1.77    4.00    0.11  4993   242    2.42    0.03    1.15    0.15   81.96    9.62    0.98    7.43    0.00    0.00
 7612916   28.56    1.87    4.00    0.60  5083   303    2.38    0.04    0.88    0.29  102.32    5.16    0.99    7.43    0.00    0.00
 7661609   23.26    1.13    2.70    0.40  4660   157    2.27    0.02    2.01    0.62  104.56    3.07    1.00   11.00    0.00    0.00
 7670419   30.24    1.76    3.67    0.11  4745   147    2.39    0.03    1.33    0.16  107.40    8.38    1.00    8.09    0.00    0.00
 7671562   29.82    1.73    3.85    0.52  4896   200    2.39    0.03    1.10    0.32  112.75    5.55    1.00    7.71    0.00    0.00
 7703954   70.12   11.13    7.25    0.07  5008   127    2.77    0.08    1.18    0.33   75.02    3.13    1.00    4.10    0.00    0.00
 7739152  162.82   24.85   12.07    0.27  5491   177    3.15    0.07    2.21    0.60   78.08    6.71    1.00    2.46    0.00    0.00
 7741179   29.50    1.91    3.86    0.17  5250   330    2.40    0.04    1.17    0.19   66.57    7.52    1.00    7.69    0.00    0.00
 7747060   48.66    2.28    4.76    0.15  5155   323    2.62    0.03    2.21    0.28   73.87    7.79    0.99    6.24    0.00    0.00
 7757382   49.50    4.12    5.03    0.19  5244   275    2.63    0.04    1.92    0.34   72.38    3.20    1.00    5.90    0.00    0.00
 7813298   28.35    2.15    3.73    0.10  4999   269    2.38    0.04    1.11    0.17   66.11    5.36    1.00    7.96    0.00    0.00
 7884671   30.62    1.68    3.83    0.09  5013   266    2.41    0.03    1.26    0.16   52.60    4.62    1.00    7.75    0.00    0.00
 7885370   27.13    1.74    3.63    0.13  5122   283    2.36    0.03    1.12    0.17   41.27    2.82    0.99    8.18    0.00    0.00
 7899597   32.17    1.76    3.96    0.12  4934   230    2.43    0.03    1.25    0.16   55.28    2.74    1.00    7.50    0.00    0.00
 7901207   85.54    3.68    6.52    0.13  5038   233    2.86    0.02    3.30    0.34  128.71    6.35    1.00    4.56    0.00    0.00
 7903173  155.60    7.14   12.55    0.46  5166   192    3.12    0.02    1.50    0.18   20.51    1.80    0.98    2.37    0.00    0.00
 7905528   62.79    2.84    5.97    0.14  3891    99    2.67    0.02    1.26    0.12  103.75   24.37    0.99    4.98    0.00    0.00
 7943876   29.56    1.92    3.66    0.09  4888   229    2.39    0.03    1.31    0.18   59.17    4.66    1.00    8.12    0.00    0.00
 7954197   31.85    1.91    3.92    0.12  4819   172    2.42    0.03    1.22    0.16   70.86    3.88    1.00    7.58    0.00    0.00
 7976619   86.77    4.23    7.16    0.26  5191   287    2.87    0.03    2.48    0.32    5.50    0.40    1.00    4.15    0.00    0.00
 8006173   27.50    1.80    3.80    0.14  5227   203    2.37    0.03    1.00    0.14   84.98    2.76    0.99    7.82    0.00    0.00
 8043622   93.28   17.25    8.21    0.17  5186   226    2.90    0.09    1.78    0.58   54.45    6.91    0.99    3.62    0.00    0.00
 8085964   97.22    4.28    7.46    0.17  5073   143    2.91    0.02    2.86    0.27  103.03    5.97    1.00    3.98    0.00    0.00
 8126282   95.47    5.79    7.62    0.15  4903   121    2.90    0.03    2.36    0.27   81.97    3.10    1.00    3.90    0.00    0.00
 8149014  178.20   11.30   14.73    0.45  5043   153    3.18    0.03    1.15    0.15    3.25    0.17    0.99    2.02    0.00    0.00
 8160074  113.18    5.06    8.90    0.20  5232   172    2.99    0.02    2.33    0.23  141.82    7.85    0.99    3.34    0.00    0.00
 8167286  141.00   28.66   12.83    0.49  5155   158    3.08    0.10    1.02    0.37   75.42   10.43    1.00    2.31    0.00    0.00
 8212479   20.44    1.23    2.79    0.08  4915   140    2.23    0.03    1.29    0.16  119.16    6.28    1.00   10.65    0.00    0.00
 8230626  108.50    6.36    8.00    0.17  5364   353    2.97    0.03    3.27    0.45  120.83   17.27    1.00    3.71    0.00    0.00
 8243522  102.29   13.79   10.85    0.24  5142   167    2.94    0.06    0.76    0.18  110.43    3.86    0.99    2.74    0.00    0.00
 8245912   52.88    2.55    5.27    0.11  5033   219    2.65    0.03    1.82    0.20   75.43    4.38    1.00    5.64    0.00    0.00
 8247851   42.32    2.20    4.55    0.14  5024   242    2.55    0.03    1.68    0.21   83.11    6.94    1.00    6.53    0.00    0.00
 8282536   29.13    2.13    3.80    0.12  4528   121    2.37    0.03    0.96    0.14   54.08    2.50    1.00    7.82    0.00    0.00
 8285008   29.73    1.82    3.98    0.11  4983   215    2.40    0.03    0.98    0.13  112.69    5.59    1.00    7.46    0.00    0.00
 8288228   29.35    1.83    3.86    1.91  5036   231    2.39    0.03    1.09    1.08   60.51    2.76    0.99    7.69    0.00    0.00
 8310792  111.57    4.51    8.19    0.19  5105   167    2.97    0.02    3.00    0.28  112.19    6.14    1.00    3.63    0.00    0.00
 8325764   29.00    1.76    3.97    0.13  4894   153    2.38    0.03    0.90    0.12   45.16    3.48    0.99    7.48    0.00    0.00
 8329095   50.24    2.41    5.01    0.14  4855   150    2.62    0.02    1.82    0.19  150.87    7.85    0.99    5.93    0.00    0.00
 8365052   55.89    2.39    5.05    0.15  5254   338    2.68    0.03    2.73    0.34   77.00    3.24    1.00    5.88    0.00    0.00
 8365782   81.33    3.20    6.30    0.13  5356   319    2.85    0.03    3.57    0.39  115.99    4.12    1.00    4.71    0.00    0.00
 8386537   30.60    1.65    3.81    0.14  4729   101    2.40    0.03    1.18    0.14   62.12    5.26    0.99    7.80    0.00    0.00
 8386719   72.93    3.48    7.01    0.19  4910   158    2.78    0.02    1.47    0.16  112.81    5.45    0.99    4.24    0.00    0.00
 8389200   59.56    2.36    4.90    0.15  4802   171    2.69    0.02    3.25    0.33   93.58    3.14    1.00    6.06    0.00    0.00
 8411053   27.63    1.73    3.89    0.14  5015   209    2.36    0.03    0.87    0.12  101.64    4.82    1.00    7.64    0.00    0.00
 8424345  155.34   10.58   11.61    0.42  5330   321    3.13    0.04    2.14    0.34  120.00    6.21    0.99    2.56    0.00    0.00
 8424785   28.75    1.69    3.83    0.12  4998   229    2.38    0.03    1.04    0.14   65.66    5.96    1.00    7.75    0.00    0.00
 8475164   32.42    1.85    4.04    0.58  4993   256    2.43    0.03    1.20    0.37  125.19    6.07    0.99    7.35    0.00    0.00
 8480233   28.60    2.17    3.96    0.53  5026   138    2.38    0.04    0.90    0.27   94.15    7.10    1.00    7.50    0.00    0.00
 8480313   29.43    1.85    3.60    0.10  4960   213    2.39    0.03    1.41    0.19   60.00    5.16    1.00    8.25    0.00    0.00
 8491073   30.39    1.78    3.79    0.11  4889   226    2.40    0.03    1.24    0.16   57.56    9.25    0.99    7.84    0.00    0.00
 8522971  113.37    7.06    8.74    0.30  5004   159    2.98    0.03    2.36    0.31  101.59    4.72    0.99    3.40    0.00    0.00
 8547469   30.07    1.78    3.83    0.12  5022   261    2.40    0.03    1.20    0.16   79.72    6.68    1.00    7.75    0.00    0.00
 8648338   93.15    5.62    7.53    0.15  5029   223    2.89    0.03    2.39    0.30   48.07    3.51    0.99    3.94    0.00    0.00
 8746222   27.33    2.11    3.83    0.64  5141   297    2.37    0.04    0.93    0.34   62.55    4.87    1.00    7.75    0.00    0.00
 8825444   83.44    3.80    6.57    0.15  5210   249    2.85    0.03    3.13    0.34   83.69    7.64    1.00    4.52    0.00    0.00
 8845313   39.27    2.02    4.38    0.10  4886   141    2.51    0.02    1.50    0.16   74.95    2.69    0.99    6.78    0.00    0.00
 8869656   29.70    2.00    3.83    0.13  4907   186    2.39    0.03    1.12    0.16   50.11    4.02    1.00    7.75    0.00    0.00
 8879518   45.93    2.34    4.70    0.14  5040   257    2.59    0.03    1.89    0.23  117.57    3.12    1.00    6.32    0.00    0.00
 8880933   28.87    1.89    3.90    0.26  5000   306    2.38    0.04    0.98    0.19   43.93    2.15    0.98    7.62    0.00    0.00
 8915786  104.22    4.50    8.29    0.20  5065   152    2.94    0.02    2.30    0.22  151.87    4.28    1.00    3.58    0.00    0.00
 8935612   29.42    1.91    3.90    0.14  5038   139    2.39    0.03    1.05    0.14  123.35    7.99    1.00    7.62    0.00    0.00
 8936339   44.00    2.26    4.62    0.62  5038   232    2.57    0.03    1.78    0.51  103.18    4.97    1.00    6.43    0.00    0.00
 8941031   26.35    2.13    3.62    0.12  4935   217    2.34    0.04    0.98    0.16   53.33    3.94    1.00    8.20    8.73    1.48
 8951178  107.74    4.53    8.41    0.18  5299   301    2.97    0.03    2.57    0.28  141.73    6.33    1.00    3.53    0.00    0.00
 8951614   28.56    1.71    3.82    0.11  4800   116    2.37    0.03    0.97    0.12  105.68    4.60    0.99    7.78    0.00    0.00
 8956534   97.70    6.28    7.88    0.16  5269   220    2.92    0.03    2.47    0.32   87.27    4.06    0.99    3.77    0.00    0.00
 9085007   30.36    1.73    3.91    0.56  4960   191    2.40    0.03    1.12    0.34   70.86    7.30    1.00    7.60    0.00    0.00
 9086060   48.29    2.22    4.77    0.16  5037   267    2.61    0.03    2.07    0.25   81.05    4.05    0.99    6.23    0.00    0.00
 9086653   31.33    1.61    3.68    0.11  4780   166    2.41    0.03    1.48    0.17   56.76    5.79    1.00    8.07    0.00    0.00
 9101612   56.61    2.92    5.38    0.15  4932   137    2.67    0.02    2.00    0.22  150.83    6.97    0.99    5.52    0.00    0.00
 9211482   55.17    2.64    5.39    0.13  5196   225    2.67    0.03    1.99    0.22   80.28    7.51    1.00    5.51    0.00    0.00
 9222065  147.80    7.80   12.44    0.24  5172   213    3.10    0.03    1.34    0.15   87.90    3.56    1.00    2.39    0.00    0.00
 9240941  109.78    4.55    8.34    0.18  4879   118    2.96    0.02    2.48    0.22  125.16    6.27    1.00    3.56    0.00    0.00
 9266192   90.40    4.20    6.22    0.19  5157   192    2.89    0.02    4.87    0.54   79.17    4.54    1.00    4.78    0.00    0.00
 9268083   41.77    2.21    4.60    0.17  5031   213    2.54    0.03    1.55    0.20  117.56    6.19    1.00    6.46    0.00    0.00
 9286851   60.34   10.97    6.57    0.20  5109   130    2.71    0.09    1.15    0.37   90.32    7.78    1.00    4.52    0.00    0.00
 9364778   35.93    2.68    3.72    0.13  4961   247    2.48    0.04    2.26    0.36  105.15    3.23    1.00    7.98    0.00    0.00
 9406426   28.48    1.75    3.86    0.80  5014   248    2.38    0.03    0.98    0.43  106.66    9.00    1.00    7.69    0.00    0.00
 9407690   29.87    1.92    4.15    0.18  5143   296    2.40    0.03    0.88    0.14  105.19    5.19    1.00    7.16    0.00    0.00
 9427961  106.85    4.87    8.45    0.22  4911   108    2.95    0.02    2.20    0.22   87.84   10.02    1.00    3.51    0.00    0.00
 9451503   27.30    1.60    4.01    0.31  5127   153    2.36    0.03    0.77    0.15   42.13    3.02    0.99    7.41    0.00    0.00
 9452147   28.10    1.80    4.16    0.18  5211   162    2.38    0.03    0.74    0.11   26.48    2.10    0.99    7.14    0.00    0.00
 9466520   52.69    2.73    5.47    0.18  4885   170    2.64    0.03    1.49    0.18  123.37    6.05    0.98    5.43    0.00    0.00
 9469212   44.89    2.06    4.31    0.12  4931   282    2.57    0.03    2.42    0.29   68.44    6.69    0.99    6.89    0.00    0.00
 9508595   28.92    1.83    4.06    0.13  5328   340    2.40    0.04    0.92    0.14   67.03    3.44    1.00    7.32    0.00    0.00
 9513046   75.73    7.39    6.92    0.20  5397   246    2.82    0.05    2.00    0.37   89.72    4.34    1.00    4.29    0.00    0.00
 9518802   89.12    5.50    7.41    0.14  5285   309    2.88    0.03    2.40    0.32  108.23    5.25    1.00    4.01    0.00    0.00
 9579999   31.29    1.57    3.68    0.54  4902   237    2.41    0.03    1.53    0.48   59.59    7.68    1.00    8.07    0.00    0.00
 9589369  114.10   10.26   11.84    0.27  5211   154    2.99    0.04    0.76    0.13   97.51    4.73    1.00    2.51    0.00    0.00
 9596106   21.26    1.12    2.68    0.08  4782   167    2.24    0.03    1.64    0.19  110.53    3.56    1.00   11.08    5.64    2.88
 9612933   53.29    2.53    4.38    0.16  4886   136    2.64    0.02    3.74    0.43   39.50    1.54    1.00    6.78    0.00    0.00
 9655101   95.36    6.09    7.92    0.23  5285   292    2.91    0.03    2.26    0.32  114.44    3.82    1.00    3.75    0.00    0.00
 9655167  100.62    9.55    8.04    0.28  5348   225    2.94    0.05    2.54    0.47  105.21    4.35    0.99    3.69    0.00    0.00
 9705929   29.18    1.64    3.67    0.53  4999   265    2.39    0.03    1.29    0.40   60.02    2.89    0.99    8.09    0.00    0.00
 9718692   30.88    1.89    3.84    0.52  4857   187    2.41    0.03    1.22    0.36   17.96    1.36    0.99    7.73    0.00    0.00
 9771031   57.67    2.70    5.57    0.15  4860   185    2.68    0.02    1.80    0.19   16.44    1.18    0.99    5.33    0.00    0.00
 9815461   28.90    2.00    3.73    0.11  4918   145    2.38    0.03    1.15    0.16   51.52    4.67    1.00    7.96    0.00    0.00
 9815478  167.10   18.80   14.49    0.44  5273   161    3.16    0.05    1.08    0.22   50.46    5.94    0.99    2.05    0.00    0.00
 9833651   38.91    2.00    4.22    0.13  4911   246    2.51    0.03    1.70    0.21   94.15   12.14    1.00    7.04    0.00    0.00
 9898373   45.03    3.28    4.73    0.63  5033   280    2.58    0.04    1.74    0.53  128.62    6.83    0.99    6.28    0.00    0.00
 9904029   28.95    2.36    3.67    0.55  4845   185    2.38    0.04    1.20    0.40   58.77    4.76    0.99    8.09    0.00    0.00
 9910430  106.65    6.63    8.20    0.16  5066   144    2.95    0.03    2.58    0.31  115.31    3.90    1.00    3.62    0.00    0.00
 9942613   28.67    1.61    3.78    0.12  5185   322    2.39    0.03    1.15    0.16   48.06    4.27    0.99    7.86    0.00    0.00
 9945210   29.35    1.90    3.77    0.13  5185   317    2.40    0.04    1.25    0.19   38.25    4.05    0.99    7.88    0.00    0.00
 9966518   31.80    1.90    4.00    0.56  4993   245    2.42    0.03    1.18    0.36   81.40    7.74    0.99    7.43    0.00    0.00
 9966914  110.80    4.90    8.75    0.28  5335   177    2.98    0.02    2.41    0.26  116.74    5.60    1.00    3.39    0.00    0.00
10000151  262.50   14.90   18.30    0.04  5057   176    3.34    0.03    1.55    0.17  108.14    9.12    1.00    1.62    0.00    0.00
10007492  178.84   28.40   15.50    0.63  5282   194    3.19    0.08    1.01    0.29    2.64    0.16    0.98    1.92    0.00    0.00
10053224   29.08    1.70    3.68    0.13  4861   157    2.38    0.03    1.21    0.16   59.58    4.90    1.00    8.07    0.00    0.00
10066275  133.50    6.60   11.41    1.26  5017   169    3.05    0.02    1.33    0.32  106.66   11.50    0.99    2.60    0.00    0.00
10073828   30.66    1.71    3.71    0.50  4889   243    2.40    0.03    1.39    0.41  110.42    5.45    1.00    8.01    0.00    0.00
10079987   30.25    1.70    3.77    0.13  4891   230    2.40    0.03    1.25    0.17  115.15    5.66    1.00    7.88    0.00    0.00
10088999   99.65    4.70    9.15    0.37  4981   227    2.92    0.03    1.32    0.17   17.72    0.99    0.99    3.25    0.00    0.00
10118979   30.30    1.68    3.80    0.55  5006   269    2.40    0.03    1.26    0.39  112.75    4.84    0.99    7.82    0.00    0.00
10128629   37.99    1.93    4.23    0.13  5016   231    2.50    0.03    1.62    0.20   77.01    8.33    1.00    7.02    7.85    1.30
10148118   61.99    2.67    5.46    0.19  5172   281    2.72    0.03    2.66    0.32   89.69    9.09    1.00    5.44    0.00    0.00
10162765   90.61    3.67    6.82    0.18  5011   182    2.88    0.02    3.25    0.32  128.62    7.33    1.00    4.36    0.00    0.00
10207623   47.87    2.42    4.50    0.14  4810   249    2.59    0.03    2.38    0.30   78.62    7.54    1.00    6.60    0.00    0.00
10264167  176.24   35.82   14.60    0.30  5236   185    3.18    0.10    1.22    0.43   73.36    7.99    1.00    2.03    0.00    0.00
10281161  110.64    4.58    8.45    1.33  5237   201    2.98    0.02    2.68    0.88  106.66    5.00    1.00    3.51    0.00    0.00
10281965   26.76    1.59    3.23    0.10  4989   243    2.35    0.03    1.65    0.22   90.32    6.70    1.00    9.20    0.00    0.00
10284955   30.55    1.92    3.72    0.13  4768   151    2.40    0.03    1.31    0.18  133.17    6.45    1.00    7.98    0.00    0.00
10290746   28.39    2.33    3.85    1.76  4996   220    2.38    0.04    0.98    0.91   92.22    4.13    0.99    7.71    0.00    0.00
10292330   37.62    3.93    4.42    0.16  5074   290    2.50    0.05    1.34    0.28   69.88    6.97    0.99    6.72    0.00    0.00
10322133  137.20    6.70   11.90    0.40  5403   186    3.08    0.02    1.36    0.16   20.49    1.76    0.99    2.50    0.00    0.00
10420403   39.72    2.01    4.37    0.13  5026   256    2.52    0.03    1.63    0.20   86.70    3.31    1.00    6.80    0.00    0.00
10424379  106.65    5.23    9.48    0.26  5132   152    2.96    0.02    1.47    0.16   13.57    1.19    0.98    3.13    0.00    0.00
10448925   27.26    1.86    3.71    0.13  4999   233    2.36    0.03    1.01    0.15   50.11    2.44    1.00    8.01    0.00    0.00
10461323   90.71    3.98    7.38    0.15  4973   138    2.88    0.02    2.35    0.22  161.68    6.17    1.00    4.02    0.00    0.00
10461347   31.11    2.06    3.95    0.41  4887   240    2.41    0.03    1.13    0.28  121.73    6.46    1.00    7.52    0.00    0.00
10525439   28.79    2.39    3.89    0.14  4777   125    2.37    0.04    0.92    0.15   38.24    3.56    0.99    7.64    0.00    0.00
10603861   29.98    1.81    3.87    0.55  5013   262    2.40    0.03    1.14    0.35   68.01    3.39    1.00    7.67    0.00    0.00
10603958   29.90    1.80    3.77    0.12  4949   175    2.40    0.03    1.23    0.16   71.35    5.71    0.99    7.88    0.00    0.00
10604255   31.04    2.18    3.90    0.53  4781   106    2.40    0.03    1.14    0.34  111.07    6.43    1.00    7.62    0.00    0.00
10611309   30.35    1.63    3.76    0.13  5014   293    2.41    0.03    1.32    0.18   58.36    6.22    1.00    7.90    0.00    0.00
10716261   29.70    1.75    3.77    0.13  5002   258    2.40    0.03    1.22    0.17   61.83    3.29    1.00    7.88    0.00    0.00
10735077   29.17    1.83    3.75    0.47  4847   171    2.38    0.03    1.13    0.31   67.50    6.31    0.99    7.92    7.78    1.83
10736390   75.13    3.06    5.85    0.06  5147   175    2.80    0.02    3.56    0.30  103.76    5.09    0.99    5.08    0.00    0.00
10742794   29.16    1.73    3.92    0.12  5014   273    2.39    0.03    0.99    0.14   98.15    4.64    1.00    7.58    0.00    0.00
10783198   27.08    2.36    3.74    0.12  5079   250    2.36    0.04    0.98    0.17   42.72    3.17    1.00    7.94    0.00    0.00
10793890  114.41    4.60    8.52    0.25  5364   290    3.00    0.02    2.98    0.34  125.09    5.30    1.00    3.49    0.00    0.00
10811720   39.31    2.19    4.37    0.13  5019   219    2.52    0.03    1.58    0.20  111.22    5.75    1.00    6.80    0.00    0.00
10861387  156.65   35.98   13.81    0.36  5174   121    3.13    0.11    1.05    0.42   67.50    5.93    1.00    2.15    0.00    0.00
10866694   31.96    1.75    3.93    0.12  4867   192    2.42    0.03    1.24    0.15  111.22    5.27    1.00    7.56    0.00    0.00
10866844   91.82    5.30    7.30    0.15  5557   174    2.91    0.03    3.01    0.35  148.76    5.51    1.00    4.07    0.00    0.00
10920268   27.61    1.83    3.89    0.54  5113   265    2.37    0.03    0.90    0.28   79.72    8.99    0.99    7.64    0.00    0.00
10935853   65.47    2.87    5.76    0.13  5083   170    2.74    0.02    2.46    0.24   62.55    5.65    1.00    5.16    0.00    0.00
10966950   28.15    1.62    3.69    0.11  5002   267    2.37    0.03    1.13    0.15   49.09    2.77    0.99    8.05    0.00    0.00
10969616   30.64    1.99    3.94    0.11  4996   252    2.41    0.03    1.12    0.16  109.75    6.99    1.00    7.54    0.00    0.00
10972717   28.52    2.31    3.94    0.11  5015   254    2.38    0.04    0.91    0.15  106.69    5.63    1.00    7.54    0.00    0.00
10977040   53.22    2.39    5.07    0.16  5251   304    2.66    0.03    2.31    0.28  114.31    6.13    1.00    5.86    0.00    0.00
10978644    4.19    0.40    0.68    2.74  4060   105    1.50    0.04    2.37   19.13  165.07   16.33    1.00   43.68    0.00    0.00
11020101  105.09    5.63    8.63    0.19  5085   155    2.95    0.03    2.02    0.22   62.55    4.60    1.00    3.44    0.00    0.00
11025518   30.02    1.93    4.16    0.16  5180   267    2.41    0.03    0.90    0.13  101.57    4.86    1.00    7.14    0.00    0.00
11031234   29.02    1.85    4.06    1.73  5328   338    2.40    0.04    0.93    0.80   65.66    4.95    1.00    7.32    0.00    0.00
11037219  100.21   13.80    8.52    0.25  4995   127    2.92    0.06    1.80    0.45  133.16    4.81    1.00    3.49    0.00    0.00
11129153   27.12    2.72    3.65    0.12  5000   281    2.36    0.05    1.06    0.21   49.09    2.08    1.00    8.14    9.31    1.46
11133969   30.67    1.66    3.72    0.12  4897   193    2.40    0.03    1.38    0.17   71.86    3.06    1.00    7.98    5.54    1.48
11144816   28.95    2.10    3.90    1.58  5106   285    2.39    0.04    1.02    0.84   96.80    6.57    0.99    7.62    0.00    0.00
11144902   29.90    1.70    3.93    0.78  5006   295    2.40    0.03    1.06    0.44   98.19    4.37    0.98    7.56    0.00    0.00
11175907   39.31    2.00    4.33    0.12  5028   214    2.52    0.03    1.64    0.19  127.84    6.00    1.00    6.86    0.00    0.00
11176016   31.89    1.87    3.99    0.55  4795   112    2.42    0.03    1.13    0.33  127.06    5.54    1.00    7.44    0.00    0.00
11199105   30.62    1.91    3.87    0.57  4794   174    2.40    0.03    1.13    0.36  154.04    6.70    0.99    7.67    0.00    0.00
11231992  102.19    4.61    7.99    0.17  5286   177    2.94    0.02    2.68    0.26  161.73    4.80    1.00    3.72    0.00    0.00
11245628   42.71    1.96    4.33    0.13  5024   286    2.55    0.03    2.10    0.26  115.15    3.43    1.00    6.86    0.00    0.00
11289128   29.51    1.80    4.00    0.15  5148   212    2.40    0.03    0.99    0.14   38.50    3.48    1.00    7.43    9.72    1.22
11289515   29.69    1.76    3.65    0.11  4796   111    2.39    0.03    1.31    0.16   52.93    2.74    1.00    8.14    0.00    0.00
11295851   95.33    4.09    7.58    0.24  5300   226    2.91    0.02    2.70    0.30  165.07    7.78    1.00    3.92    0.00    0.00
11305933   28.44    1.68    3.64    0.11  4861   169    2.37    0.03    1.18    0.15   56.76    4.20    0.99    8.16    0.00    0.00
11341723   29.06    1.79    3.83    0.15  5022   265    2.39    0.03    1.08    0.16   39.61    1.94    1.00    7.75    7.39    1.31
11403541   29.61    1.73    3.90    0.12  5109   292    2.40    0.03    1.09    0.15   60.00    5.20    1.00    7.62    0.00    0.00
11446691   28.17    1.75    3.78    0.51  5006   263    2.37    0.03    1.03    0.31   65.20    5.97    1.00    7.86    0.00    0.00
11456735   94.33    4.40    7.03    0.14  5333   200    2.91    0.02    3.57    0.36  120.04    6.12    1.00    4.22    0.00    0.00
11497421   26.92    1.71    3.81    0.14  5022   268    2.35    0.03    0.88    0.13   40.14    3.42    1.00    7.80   10.19    1.65
11518639   46.91    4.61    4.68    0.09  5254   419    2.60    0.05    2.18    0.44  123.34    6.00    0.99    6.35    0.00    0.00
11566213   28.42    1.59    3.71    0.12  5006   252    2.38    0.03    1.14    0.15   48.07    4.26    1.00    8.01    0.00    0.00
11597759   29.43    1.71    3.78    0.11  4999   275    2.39    0.03    1.18    0.16   46.11    2.52    0.99    7.86   11.24    1.07
11614637   28.10    1.79    3.94    0.11  5044   254    2.37    0.03    0.88    0.12   89.69    7.25    1.00    7.54    0.00    0.00
11615984   36.61    2.23    4.22    0.14  5273   266    2.50    0.03    1.58    0.22   64.30    2.50    1.00    7.04    0.00    0.00
11616373   31.99    1.78    3.93    0.11  4961   220    2.43    0.03    1.28    0.16   69.40    6.83    0.99    7.56    0.00    0.00
11650041    8.33    0.48    1.41    3.07  4683   193    1.83    0.03    1.25    5.44   52.96    7.87    0.99   21.06    0.00    0.00
11667928   31.86    1.71    3.88    0.15  4993   232    2.43    0.03    1.34    0.18  109.79    5.37    0.99    7.65    0.00    0.00
11709205  271.55    7.92   19.10   10.90  4882    71    3.35    0.01    1.37    1.56   57.15    4.09    1.00    1.56    0.00    0.00
11714126   33.06    1.75    3.85    0.12  4861   195    2.44    0.03    1.49    0.18   60.42    5.14    1.00    7.71    0.00    0.00
11725564  107.72    5.95    8.44    0.24  4944   110    2.95    0.03    2.28    0.26   97.47    6.63    1.00    3.52    0.00    0.00
11757235   21.41    1.13    2.83    0.09  4898   199    2.25    0.03    1.40    0.17   36.68    2.48    1.00   10.50    0.00    0.00
11767251  101.11   13.65    9.62    0.20  5662   182    2.95    0.06    1.37    0.33  117.63    3.68    1.00    3.09    0.00    0.00
11775041   35.78    1.90    4.12    0.13  4964   191    2.47    0.03    1.48    0.18   53.33    4.08    1.00    7.21    8.85    1.17
11808481   28.42    1.63    3.83    0.11  4992   211    2.38    0.03    1.00    0.13   52.23    3.90    1.00    7.75    0.00    0.00
11808639   98.90    4.17    7.95    0.20    -1    -1   -1.00   -1.00   -1.00   -1.00  155.12    6.18    1.00    3.74    0.00    0.00
11818451   29.04    2.13    3.97    0.14  5208   292    2.39    0.04    0.99    0.16   39.04    2.96    0.99    7.48    0.00    0.00
11859572   28.29    1.72    3.88    0.12  5103   276    2.38    0.03    0.97    0.13   50.46    5.82    0.99    7.65    0.00    0.00
11859861   29.78    1.66    3.84    0.09  5106   303    2.40    0.03    1.18    0.15   65.66    6.17    1.00    7.73    0.00    0.00
11913049   29.49    1.62    3.72    0.13  4883   198    2.39    0.03    1.22    0.16   48.74    3.17    0.98    7.98    0.00    0.00
11924806  109.17    4.71    8.67    0.18  5051   134    2.96    0.02    2.20    0.20  138.82    5.33    1.00    3.43    0.00    0.00
11962986   29.34    1.73    3.93    0.13  5146   253    2.40    0.03    1.04    0.14   49.42    3.75    1.00    7.56    0.00    0.00
11966513   40.87    2.35    4.56    0.14  5299   360    2.55    0.03    1.62    0.23   57.16    5.72    0.99    6.51    0.00    0.00
11970850   28.69    1.54    3.58    0.08  4999   227    2.38    0.03    1.35    0.16   52.96    3.85    0.99    8.30    0.00    0.00
11971108   29.84    1.61    3.68    0.66  5002   295    2.40    0.03    1.37    0.52   55.31    3.05    0.98    8.07    0.00    0.00
12003253   33.14    1.69    3.85    0.13  4972   243    2.44    0.03    1.55    0.20   54.08    4.27    0.99    7.71   10.30    0.83
12020628   91.05    4.38    6.99    0.17  5267   340    2.89    0.03    3.22    0.40   94.82    4.99    1.00    4.25    0.00    0.00
12022621   30.01    1.89    3.75    0.12  5000   249    2.40    0.03    1.29    0.18   48.40    3.33    1.00    7.92    0.00    0.00
12053188   32.42    2.21    3.95    0.12  4801   176    2.42    0.03    1.24    0.17  121.69    6.09    1.00    7.52    0.00    0.00
12106089   29.71    1.83    4.13    2.06  5185   277    2.40    0.03    0.90    0.90   62.55    5.89    1.00    7.19    0.00    0.00
12117099   29.82    1.88    3.97    0.13  5158   229    2.40    0.03    1.05    0.15   40.14    3.06    1.00    7.48    6.65    1.39
12157006   38.58    2.57    4.22    0.12  5021   239    2.51    0.03    1.72    0.24  116.80    3.34    1.00    7.04    0.00    0.00
12157360   42.29    2.41    4.74    0.61  5039   215    2.55    0.03    1.43    0.40   76.47    6.61    1.00    6.27    0.00    0.00
12207049  145.39    6.38   10.95    0.23  5087   120    3.09    0.02    2.07    0.19  142.74    4.04    1.00    2.71    0.00    0.00
12208809   45.13    2.09    4.39    0.13  4975   172    2.58    0.02    2.32    0.25  151.89    8.11    1.00    6.77    0.00    0.00
12217863   41.63    4.66    4.77    0.63  5048   210    2.54    0.05    1.33    0.44   65.20    7.20    0.99    6.23    0.00    0.00
12304485   28.89    1.67    3.77    0.11  5000   236    2.38    0.03    1.13    0.15   53.33    3.80    1.00    7.88    0.00    0.00
12314910   24.13    1.19    2.91    0.08  4716   106    2.29    0.02    1.69    0.18  104.47    3.70    0.99   10.21    0.00    0.00
12317483   30.14    1.64    3.73    0.90  4789   112    2.39    0.03    1.25    0.62   44.85    3.39    0.99    7.96    0.00    0.00
12356649   91.98    5.12    7.64    0.23  5301   144    2.90    0.03    2.35    0.28  133.24    4.34    1.00    3.89    0.00    0.00
12367827   36.59    2.20    4.30    0.12  5028   256    2.49    0.03    1.36    0.18   71.85    7.34    0.99    6.91    7.62    1.69


==> anc/table2.txt <==
 1164356   27.80    1.80    3.33    0.09  5225   169    1.76    0.23    2.38    0.03   15.21    1.18    0.77    8.92  1
 1870433  229.14   25.83   16.14    0.52  5099   191    1.72    0.36    3.29    0.05   90.81    4.40    0.97    1.84  1
 2157901   28.89    2.70    3.93    0.11  4998   277    0.95    0.18    2.38    0.05   43.92    3.37    0.65    7.56  1
 2305407  139.13   20.11   13.07    0.30  5017   127    0.87    0.22    3.07    0.07   92.15    4.31    0.98    2.27  1
 2436944   30.40    1.74    3.75    0.11  4835   192    1.27    0.16    2.40    0.03  135.06    5.78    0.86    7.92  1
 2437653   74.10    3.40    7.03    0.21  4386   130    1.29    0.14    2.76    0.02   10.97    1.03    0.88    4.22  1
 2437987   30.32    1.80    3.68    0.10  4708   135    1.31    0.16    2.39    0.03  113.56    5.68    0.88    8.07  1
 2438051   30.89    1.64    3.66    0.11  4724   139    1.42    0.16    2.40    0.03   80.83    7.30    0.97    8.12  1
 2570214   25.44    1.65    3.65    0.08  4735   148    0.81    0.10    2.32    0.03   69.40    5.22    0.97    8.14  1
 2570518   46.10    2.70    4.94    0.15  4399   130    1.28    0.16    2.56    0.03   10.11    0.73    0.87    6.01  1
 2719113   32.58    1.80    3.96    0.12  4695   122    1.21    0.14    2.42    0.03   94.80    9.70    0.97    7.50  1
 2720444   32.03    2.72    4.08    0.10  5013   233    1.12    0.19    2.43    0.04   67.04    7.32    0.98    7.28  1
 2833697   30.95    2.14    4.11    0.13  5117   126    1.01    0.14    2.42    0.03   42.13    2.85    0.95    7.23  1
 3234655   41.57    2.36    4.52    0.13  5233   377    1.74    0.25    2.55    0.03  128.09    5.07    0.98    6.57  1
 3240573   31.80    2.28    3.89    0.12  4752   166    1.23    0.18    2.41    0.03   68.51    3.52    0.97    7.64  1
 3241529   34.11    1.81    4.14    0.13  5031   243    1.29    0.16    2.46    0.03    9.69    0.74    0.98    7.17  1
 3458643   62.35    6.18    5.77    0.17  5239   255    2.21    0.42    2.73    0.05   52.60    7.06    0.96    5.15  1
 3529399  124.42    5.92   10.79    0.39  4875   132    1.29    0.15    3.01    0.02    2.73    0.16    0.96    2.75  1
 3646855   46.70    2.40    5.22    0.18  4891   156    1.25    0.15    2.59    0.03    7.40    0.80    0.80    5.69  1
 3745159   12.10    0.66    1.85    0.01  4497   134    1.22    0.12    1.98    0.03   14.59    0.98    0.68   16.05  1
 3751415  141.73    7.16   12.36    0.50  5145   184    1.20    0.15    3.08    0.03   10.11    0.54    0.94    2.40  1
 3869394   40.74    2.08    4.44    0.56  4998   276    1.64    0.45    2.53    0.03   82.53    9.85    0.71    6.69  1
 3953330   19.53    1.42    2.79    0.38  4859   129    1.11    0.34    2.21    0.03    1.81    0.16    0.97   10.65  1
 3957962   31.20    1.60    4.19    0.14  4766   174    0.86    0.10    2.41    0.03    6.16    0.83    0.75    7.09  1
 4066982   38.99    2.50    4.37    0.55  4992   241    1.53    0.43    2.51    0.03   85.44    7.09    0.97    6.80  1
 4281847   82.51    3.82    7.01    0.16  5022   118    2.21    0.21    2.84    0.02   80.36    4.25    0.95    4.24  1
 4284099   57.73    2.45    5.19    0.18  4983   145    2.49    0.27    2.68    0.02   59.59    3.50    0.79    5.72  1
 4374169   43.93    2.70    4.49    0.15  5061   160    2.00    0.26    2.57    0.03    1.40    0.14    1.00    6.61  2
 4555699   29.89    1.76    3.98    0.13  4994   128    1.00    0.13    2.40    0.03    4.25    0.38    1.00    7.46  2
 4576632   31.20    1.70    3.85    0.59  4564   140    1.14    0.37    2.40    0.03   19.26    1.00    0.68    7.71  1
 4585515   36.00    2.00    4.22    0.12  4285   141    1.10    0.13    2.45    0.03   18.60    1.37    0.59    7.04  1
 4668478   65.02    3.23    5.88    0.14  5043   210    2.20    0.24    2.74    0.03    8.55    0.72    0.90    5.05  1
 4755118   32.87    1.80    4.06    0.13  4891   114    1.19    0.14    2.43    0.03    3.22    0.24    0.87    7.32  1
 4826087   47.28    2.23    4.67    0.49  4802   127    1.97    0.45    2.59    0.02   15.31    1.62    0.97    6.36  1
 4930018  107.71    5.34    8.31    0.18  5066   151    2.52    0.26    2.96    0.02  100.20    5.22    0.95    3.57  1
 4937011   30.44    1.99    4.20    0.12  4998   282    0.85    0.12    2.41    0.03   48.40    4.55    0.94    7.07  1
 4946632  200.76    8.38   15.23    0.52  4741   120    1.31    0.14    3.21    0.02   93.55    4.72    0.98    1.95  1
 5021453   32.41    1.78    4.07    0.11  4934   228    1.15    0.14    2.43    0.03   62.12    5.39    0.66    7.30  1
 5040851  106.43    5.33    9.86    0.36  4951   117    1.18    0.14    2.95    0.02    5.09    0.29    0.97    3.01  1
 5042253   74.92    3.76    6.47    0.16  4959   120    2.23    0.23    2.80    0.02   18.72    1.60    0.95    4.59  1
 5182286   98.60    5.10    9.28    1.39  5616   185    1.45    0.46    2.94    0.03   15.42    1.06    0.82    3.20  1
 5198982  262.09   11.17   18.20    0.77  5096   158    1.59    0.19    3.35    0.02    2.02    0.03    0.99    1.63  2
 5211262   32.50    2.00    3.95    0.12  4898   188    1.29    0.17    2.43    0.03   72.35    5.63    0.62    7.52  1
 5359034  150.03    8.98   12.55    0.43  5183   193    1.35    0.18    3.11    0.03   17.35    1.12    0.95    2.37  1
 5372141   45.55    2.95    4.66    0.14  5663   201    2.28    0.31    2.61    0.03    6.39    0.42    1.00    6.37  2
 5374749   28.20    1.90    4.14    0.60  4628   142    0.64    0.20    2.36    0.03   17.23    1.28    0.73    7.17  1
 5391708   28.50    2.50    4.17    0.26  5776   165    0.90    0.18    2.41    0.04   10.68    0.81    0.81    7.12  1
 5395842   28.50    1.71    3.73    0.11  4789   165    1.06    0.13    2.37    0.03    3.88    0.20    0.95    7.96  1
 5446961  114.68    5.37   10.18    0.34  3978   157    0.94    0.11    2.93    0.02   20.49    1.35    0.64    2.92  1
 5460741   43.18    2.34    4.42    0.13  4879   177    1.92    0.23    2.55    0.03   79.17    4.29    0.96    6.72  1
 5546464   29.40    2.30    4.27    0.45  4438   131    0.60    0.15    2.37    0.04   28.58    2.23    0.55    6.96  1
 5556743  126.19    5.49   10.01    0.35  4934   126    1.85    0.20    3.02    0.02   11.37    0.56    0.96    2.97  1
 5564488   35.20    3.00    4.13    0.12  4702   184    1.29    0.21    2.46    0.04   16.87    1.50    0.78    7.19  1
 5730530   10.60    0.80    1.71    0.02  5668   166    1.58    0.22    1.98    0.04   18.29    0.82    0.91   17.37  1
 5736093  108.03    6.30    8.41    0.22  5000   149    2.38    0.28    2.96    0.03  166.21    6.91    0.95    3.53  1
 5792408   46.92    2.29    4.77    0.13  4993   255    1.88    0.22    2.59    0.03  159.47    6.35    0.97    6.23  1
 5808398  109.36   14.20   10.44    0.25  4825   136    0.98    0.23    2.95    0.06  144.77    6.00    0.91    2.84  1
 5822889  263.57   13.94   19.52    0.83  5220    68    1.27    0.16    3.35    0.02   90.94    7.81    0.93    1.52  1
 5879112   29.25    1.91    4.09    0.12  5157   154    0.88    0.12    2.40    0.03    7.69    0.44    1.00    7.26  2
 5985647   31.36    2.47    3.72    0.11    -1    -1   -1.00   -1.00   -1.00   -1.00   11.06    0.74    0.69    7.98  1
 6020959   36.65    1.84    4.18    0.13  4914   155    1.48    0.17    2.48    0.02    7.95    0.45    1.00    7.11  2
 6122976    2.63    0.15    0.50    0.02  4265   118    2.16    0.28    1.31    0.03    4.52    0.45    1.00   59.40  2
 6130070   28.80    1.70    3.92    0.12  5001   186    0.95    0.12    2.38    0.03   36.43    2.59    0.97    7.58  1
 6209871   48.11    3.16    4.86    0.64  5313   385    2.06    0.62    2.62    0.04  120.00    9.49    0.90    6.11  1
 6368169   34.45    1.93    4.05    0.12  4867   214    1.38    0.17    2.45    0.03  103.16    4.22    0.97    7.33  1
 6446700   82.74    4.16    7.71    0.20  4998   158    1.51    0.16    2.84    0.02    4.89    4.98    0.93    3.85  1
 6526377   36.60    4.24    3.68    0.49  5155   234    2.64    0.89    2.49    0.06    0.69    0.04    1.00    8.07  2
 6611883   29.98    1.84    3.70    0.14  5022   250    1.36    0.20    2.40    0.03   24.98    1.41    0.89    8.03  1
 6681414   40.18    2.13    4.60    0.13  4855   155    1.31    0.15    2.52    0.03    8.16    0.43    0.98    6.46  1
 6875906   27.50    1.40    3.35    0.01  5692   193    1.89    0.18    2.39    0.03   19.97    0.87    0.88    8.87  1
 6956774  114.80    4.70    8.57    0.26  5003   202    2.65    0.28    2.98    0.02  139.84    5.08    0.96    3.47  1
 6960452   29.92    1.92    4.16    0.15  5180   219    0.89    0.13    2.41    0.03   51.51    3.84    0.98    7.14  1
 6967600   40.79    2.07    4.38    0.15  4854   179    1.66    0.20    2.53    0.03   92.21    7.76    0.96    6.78  1
 7035280   29.38    1.84    4.10    0.12  5030    99    0.85    0.11    2.39    0.03   50.45    4.49    0.96    7.24  1
 7100892   31.59    2.08    4.34    0.54  5340   213    0.92    0.26    2.44    0.03   24.54    2.35    0.61    6.84  1
 7190942   28.45    1.77    3.86    0.41  5105   277    1.01    0.25    2.38    0.03   62.12    6.32    0.98    7.69  1
 7217665  100.92    6.63    8.15    0.28  4955   137    2.17    0.30    2.92    0.03   97.47    8.85    0.97    3.64  1
 7285617   44.00    3.40    5.06    0.14  4243   145    0.96    0.14    2.53    0.04   13.52    0.95    0.65    5.87  1
 7375177   68.02    6.50    6.12    0.14  5044   139    2.14    0.37    2.76    0.04  103.86    4.09    0.80    4.85  1
 7378729   29.00    1.50    3.35    0.02  4102   149    1.36    0.14    2.34    0.03   15.21    1.25    0.84    8.87  1
 7379100   37.91    2.16    4.32    0.11  4766   154    1.37    0.16    2.49    0.03    2.98    0.19    0.97    6.88  1
 7386454   24.30    1.20    3.37    0.03  5601   187    1.24    0.12    2.33    0.02   19.66    1.69    0.68    8.81  1
 7466262   20.70    1.00    2.51    0.07  5492   179    2.42    0.26    2.26    0.02    9.97    0.95    0.68   11.83  1
 7685718   30.57    1.62    3.77    0.13  5006   268    1.34    0.18    2.41    0.03   55.60    4.26    0.98    7.88  1
 7687796   29.96    1.69    3.81    0.55  5006   294    1.21    0.38    2.40    0.03   95.46    8.09    0.98    7.80  1
 7703362   26.00    1.70    3.48    0.11  4237   138    0.88    0.12    2.30    0.03   14.59    1.22    0.69    8.53  1
 7748003   53.97    3.79    5.29    0.12  5085   216    1.94    0.27    2.66    0.03   92.21    6.88    0.97    5.61  1
 7811847   29.70    2.97    3.71    0.13  5006   243    1.31    0.26    2.40    0.05   49.42    3.86    0.90    8.01  1
 7812625   29.24    1.74    3.88    0.11  4750   125    0.96    0.12    2.38    0.03   59.17    4.78    0.97    7.65  1
 7885511   27.07    1.75    3.64    0.50  5008   219    1.07    0.32    2.36    0.03   53.70    4.05    0.98    8.16  1
 7911033   23.40    1.80    2.83    0.14  4790   186    1.77    0.30    2.28    0.04   16.30    1.23    0.54   10.50  1
 7939195   29.92    1.99    3.90    0.58  5000   240    1.09    0.35    2.40    0.03   51.51    4.36    0.93    7.62  1
 7944142   74.76    3.47    6.97    0.25  5055   233    1.70    0.21    2.80    0.03    1.71    0.11    0.97    4.26  1
 7955825    2.43    0.14    0.53    0.67  4092   137    1.27    3.21    1.26    0.03    4.72    0.64    0.99   56.04  2
 8017159    3.11    0.19    0.68    0.53  4707    42    1.21    1.89    1.40    0.03    3.71    0.37    1.00   43.68  2
 8037095    1.98    0.12    0.46    0.13  4105   153    1.22    0.70    1.18    0.03    5.76    0.57    1.00   64.57  2
 8037398  142.42    7.25   12.35    0.48  5102   172    1.21    0.15    3.08    0.03  154.07    8.71    0.96    2.40  1
 8076295   26.70    1.40    2.92    0.40  4248   172    1.93    0.57    2.31    0.03   51.87    3.30    0.65   10.17  1
 8087684   31.04    1.70    3.82    0.09  5013   268    1.33    0.17    2.42    0.03   53.70    6.53    0.98    7.78  1
 8105018   29.86    1.87    3.92    1.89  5120   305    1.10    1.07    2.40    0.03  108.15    6.79    0.86    7.58  1
 8174381   29.93    1.95    3.86    0.12  4771   173    1.06    0.14    2.39    0.03  135.98    6.48    0.96    7.69  1
 8264006   29.04    1.92    3.75    0.12  4822   189    1.11    0.15    2.38    0.03   65.20    5.01    0.97    7.92  1
 8313583   27.50    2.50    3.49    0.14  4346   150    1.07    0.19    2.33    0.04   19.66    1.52    0.63    8.51  1
 8328014   80.89    3.47    6.50    0.13  4948   121    2.75    0.25    2.83    0.02   98.83   16.33    0.68    4.57  1
 8395516   33.10    3.10    4.04    0.13  5636   194    1.54    0.28    2.47    0.04   18.21    1.41    0.80    7.35  1
 8491283   47.61    2.82    4.78    0.14  4970   126    1.93    0.24    2.60    0.03    4.17    0.37    0.99    6.21  2
 8564860   66.66    3.05    6.12    0.15  5172   314    2.09    0.25    2.75    0.03  139.86    4.30    0.93    4.85  1
 8610585   20.02    1.35    2.62    0.37  5121   208    1.66    0.52    2.23    0.03   25.58    2.48    0.59   11.34  1
 8738980   29.18    1.62    3.60    0.11  4744   150    1.29    0.16    2.38    0.03   51.88    6.33    0.98    8.25  1
 8836830  191.28    9.52   14.89    0.41  5035   129    1.36    0.15    3.21    0.02   14.19    0.99    0.86    1.99  1
 8882190   29.30    1.72    3.90    0.59  4884   192    0.99    0.32    2.38    0.03  119.22    6.00    0.98    7.62  1
 9025726   34.15    1.89    4.09    0.58  4981   225    1.33    0.41    2.46    0.03   14.93    0.64    0.88    7.26  1
 9029195   41.81    2.10    4.53    0.14  5000   221    1.64    0.20    2.54    0.03    2.04    0.14    0.88    6.56  1
 9112472   46.63    2.27    4.82    0.14  4636    94    1.58    0.17    2.57    0.02   87.24    7.59    0.80    6.16  1
 9334682   31.47    1.84    3.99    0.79  5427   180    1.31    0.54    2.44    0.03   18.38    0.99    0.64    7.44  1
 9396650   31.93    1.90    4.03    0.12  5071   261    1.19    0.16    2.43    0.03   18.34    1.65    0.90    7.37  1
 9409463   31.65    1.74    3.93    0.12  5116   301    1.30    0.17    2.43    0.03    8.80    0.54    0.95    7.56  1
 9455071   32.24    1.88    4.01    0.11  4981   239    1.21    0.16    2.43    0.03  147.75    8.30    0.98    7.41  1
 9527740    1.60    0.10    0.37    0.24  3918   157    1.43    1.86    1.07    0.03   92.86    4.81    0.98   80.27  2
 9582633    5.60    0.30    0.93    0.10  5028   192    2.23    0.53    1.67    0.03   49.76    5.54    0.86   31.94  1
 9641447   28.11    1.81    3.74    1.65  4967   195    1.06    0.94    2.37    0.03   47.73    3.59    0.97    7.94  1
 9655459   28.17    1.80    3.72    1.67  4856   116    1.05    0.95    2.37    0.03    7.36    0.58    0.76    7.98  1
 9704246   30.18    1.92    4.11    0.12  5117   224    0.94    0.13    2.41    0.03   34.94    3.09    0.97    7.23  1
 9813963  113.76    5.23    9.90    0.34  4931   160    1.41    0.16    2.98    0.02    2.08    0.10    0.99    3.00  2
 9832239   38.88    2.11    4.24    0.56  4911   246    1.67    0.48    2.51    0.03   22.43    1.95    0.94    7.01  1
 9836234   75.50    3.60    7.22    0.17  5786   165    1.86    0.19    2.83    0.02   25.62    1.03    0.94    4.11  1
 9839379  227.10   20.60   16.69    0.04  4993   148    1.42    0.23    3.28    0.04   15.21    1.05    0.70    1.78  1
 9843104   29.51    1.93    3.65    0.10  4887   222    1.32    0.18    2.39    0.03   56.79    2.64    0.94    8.14  1
10097375   82.12    6.14    7.68    1.24  4934   177    1.47    0.52    2.83    0.04    9.49    0.87    0.97    3.87  1
10149906   30.10    2.24    4.13    0.13  5437   411    1.00    0.17    2.42    0.04   30.21    2.36    0.97    7.19  1
10186474   29.72    1.77    3.76    0.13  5000   234    1.24    0.17    2.40    0.03   91.58    9.05    0.93    7.90  1
10198347   41.02    2.15    4.57    0.68  5122   288    1.55    0.49    2.54    0.03   87.35    2.02    0.87    6.50  1
10202990   28.07    1.79    3.72    1.65  5022   238    1.10    0.98    2.37    0.03   50.81    4.44    0.97    7.98  1
10339590    3.16    0.21    0.61    0.13  4236   121    1.68    0.74    1.39    0.03    3.74    0.38    1.00   48.69  2
10394143  164.30   16.80   14.28    3.16  5010   166    1.01    0.48    3.14    0.05    8.69    0.57    0.94    2.08  1
10424863   93.97    5.82    8.82    0.03  5046   170    1.31    0.15    2.90    0.03   17.11    1.61    0.75    3.37  1
10426993   29.90    1.90    3.86    0.12  5775   164    1.41    0.18    2.43    0.03   13.33    0.94    0.84    7.69  1
10473049   31.18    1.77    4.05    0.14  5296   165    1.16    0.15    2.43    0.03   27.44    0.94    0.97    7.33  1
10487634   13.30    1.00    1.84    1.03  5838   159    2.44    2.75    2.08    0.04   12.61    0.94    0.91   16.14  1
10546730   35.23    2.03    4.34    1.91  5018   266    1.17    1.04    2.47    0.03    5.88    0.30    0.97    6.84  1
10556342   78.30    5.30    7.31    0.25  5876   200    2.02    0.29    2.85    0.03   14.29    0.95    0.92    4.06  1
10664052   28.10    2.50    3.90    1.64  5116   179    0.94    0.80    2.38    0.04   36.94    3.61    0.76    7.62  1
10724620   40.83    2.11    4.16    0.13  5257   296    2.31    0.30    2.54    0.03  160.55   13.51    0.98    7.14  1
10741932   28.72    1.80    3.90    2.11  5112   262    1.00    1.09    2.39    0.03   79.72    8.73    0.97    7.62  1
10813264  105.24    4.91    8.32    0.18  5310   173    2.51    0.25    2.96    0.02  114.34    6.57    0.96    3.57  1
10936814   36.89    2.14    4.35    0.12  5018   272    1.33    0.18    2.49    0.03    4.46    0.41    1.00    6.83  2
10937071  174.39    8.13   13.92    0.56  4963   162    1.32    0.16    3.16    0.02    3.27    0.21    0.92    2.13  1
11025983  185.06   15.00   14.90    0.51  5100   148    1.25    0.20    3.19    0.04   19.26    0.55    0.97    1.99  1
11030542   54.38    2.48    5.29    0.16  4867   192    1.86    0.21    2.65    0.02   12.92    0.72    0.97    5.61  1
11031985   31.90    1.73    3.93    0.12  5071   266    1.31    0.17    2.43    0.03   42.13    3.83    0.97    7.56  1
11097899   30.71    1.70    3.65    0.22  4764   170    1.43    0.23    2.40    0.03   62.99    9.14    0.98    8.14  1
11098411  260.74   13.48   17.82    0.16  5153   160    1.73    0.17    3.35    0.03   11.60    1.02    0.97    1.67  1
11175619   29.15    1.59    3.71    0.14  4991   212    1.23    0.16    2.39    0.03   90.94    8.78    0.76    8.01  1
11191396   31.97    2.00    3.79    0.65  4947   212    1.47    0.53    2.43    0.03   72.35    7.74    0.95    7.84  1
11252303  130.91    6.09   11.10    0.03  5154   173    1.46    0.13    3.05    0.02    5.17    0.25    0.96    2.68  1
11253082   30.29    1.71    3.86    0.08  5055   272    1.20    0.15    2.41    0.03   42.72    3.87    0.97    7.69  1
11349107   32.49    2.79    4.10    0.12  5180   251    1.21    0.21    2.44    0.04   13.80    1.09    0.89    7.24  1
11360670   24.00    0.40    3.24    0.03  5014   159    1.19    0.06    2.30    0.01   83.28    4.20    0.96    9.17  1
11453721   60.66    2.85    6.11    0.25  4968   211    1.50    0.19    2.70    0.02    5.36    0.30    1.00    4.86  2
11521644   35.68    2.14    4.33    0.13  4953   233    1.20    0.16    2.47    0.03   19.93    1.58    0.97    6.86  1
11615617  103.24    4.53    8.15    0.19  5121   212    2.44    0.25    2.94    0.02  161.71    7.90    0.93    3.64  1
11775671  192.67   20.00   14.02    0.01  5117   168    1.81    0.33    3.21    0.05    6.58    0.51    0.86    2.12  1
11824218   31.04    1.90    3.89    0.12  4993   229    1.23    0.17    2.41    0.03    6.95    0.50    0.91    7.64  1
12004941   86.24    4.20    7.97    0.22  4201   167    1.15    0.13    2.82    0.03   10.60    1.01    0.80    3.73  1
12004945   86.03    4.20    7.97    0.02  4823   141    1.41    0.13    2.85    0.02   10.54    1.32    0.90    3.73  1
12104686   71.33    5.98    6.04    0.19  5161   160    2.70    0.44    2.78    0.04  126.84    5.98    0.98    4.92  1
12156742   22.62    1.22    2.74    0.08  5382   161    2.16    0.25    2.29    0.03    7.93    0.58    1.00   10.84  2
12217324   29.29    1.55    3.53    0.48 10563   372    4.68    1.36    2.55    0.03    6.37    0.49    1.00    8.41  2
12257328   37.80    2.40    4.33    0.15  4215   140    1.12    0.15    2.46    0.03   17.38    1.14    0.65    6.86  1
12599515   32.70    2.00    4.06    0.09  5313   221    1.33    0.17    2.45    0.03   40.70    3.22    0.51    7.32  1

